Topology of SmB6 revisited by means of topological quantum chemistry

The mixed-valence compound SmB6 with partially filled samarium 4f flat bands hybridizing with 5d conduction bands is a paramount example of a correlated topological heavy-fermion system. In this study we revisit the topology of SmB6 with the band theory paradigm and uncover previously overlooked aspects resulting from the formation of multiple topological gaps in the electronic structure. By invoking topological quantum chemistry (TQC) we provide a detailed classification of the strong and crystalline topological features that derive from the existence of such topological gaps. To corroborate this classification, we calculate Wilson loops and simulate the surface electronic structure using a minimal tight-binding model, allowing us to describe its surface states and confirm the crystalline topology. We finally discuss its implications for experiments.

==> figures/scripts_plotting/figure_generator.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib

# LaTeX font in figure
plt.rcParams.update({                                                   
    "font.family": "Arial",                                             
    "font.weight": "normal",                                            
    "font.size": "20",
    "mathtext.rm" : "Arial",                                            
    "mathtext.fontset" : "custom",                                      
    "mathtext.it" : "Arial:italic",                                     
    "axes.labelsize":  "20",                                            
    "xtick.labelsize": "20",                                            
    "ytick.labelsize": "20",                                            
    "legend.fontsize": "20",                                            
    "xtick.major.size": "10",                                           
    "ytick.major.size": "10",                                           
    "lines.linewidth": "2",
    "lines.markersize": "7"
})                                                                      

def bands_hybridization(t, v, N=100):
    k_array = np.arange(N)
    evals = np.zeros((2, N), float)
    for ik in k_array:
        H = np.array([[t * np.cos(np.pi*ik/N), v],
                      [np.conj(v), 0.0]]
                     )
        evals[:,ik] = np.linalg.eigvalsh(H)
    return k_array, evals[0,:], evals[1,:]


def gen_curves(N, shift=0.0):
    '''
    Generate a cosine and a flat band
    '''
    x = np.arange(N)
    y_cos = np.cos(np.pi * x / N)
    y_flat = np.zeros(N, float)
    if np.abs(shift) < 0.001:
        y_cos += shift
    return x, y_cos, y_flat

def fill_axes(ax, irrep_GM, irrep_A, labels):
    '''
    Generate plot of all band inversions in Ce2I2Si2
    '''
    for i in range(2):
        ax[i].set_box_aspect(1)

        ax[i].plot(x, yp, c='k', zorder=-1)
        ax[i].plot(x, ym, c='k', zorder=-1)
    
        ax[i].plot(x, y3, '--', c='C0', alpha=0.5, zorder=-1)
        ax[i].plot(x, y4, '--', c='C1', alpha=0.5, zorder=-1)
    #ax[0].plot(x, y1, '--', c='red', alpha=0.5)
    #ax[1].plot(x, y1, '--', c='red', alpha=0.5)
        ax[i].set_ylabel(r'E-E$_f$')
        ax[i].set_xticks([x[0], x[-1]])
        ax[i].set_yticks([0.0])
        ax[i].set_yticklabels(['0'])
        ax[i].scatter(x[0], yp[0], c='C0', marker='o', zorder=1)
        ax[i].scatter(x[0], ym[0], c='C1', marker='o', zorder=1)
        ax[i].scatter(x[-1], yp[-1], c='C1', marker='o', zorder=1)
        ax[i].scatter(x[-1], ym[-1], c='C0', marker='o', zorder=1)

    ax[0].set_xticklabels(['K', '$\Gamma$'])
    ax[1].set_xticklabels(['H', 'A'])
    ax[0].text(x[-14], ym[-1] + 0.3, irrep_GM, c='C0')
    ax[0].text(x[-28], yp[-1] + 0.3, r'$\bar \Gamma_6 \bar \Gamma_7$', c='C1')
    ax[1].text(x[-14], ym[-1] + 0.3, irrep_A, c='C0')
    ax[1].text(x[-32], yp[-1] + 0.3, r'$\bar A_6 \bar A_7$', c='C1')
    #ax[0].set_title(labels[0], loc='left')
    #ax[1].set_title(labels[1], loc='left')

if __name__ == '__main__':

    # SmB6
    #N = 100
    #t = 1.0
    #v = 0.2
    #x, y_b1, y_t1 = bands_hybridization(t, 0.0, N)  # bot 1, top 1
    #_, y_b2, y_t2 = bands_hybridization(t, v, N)
    #fig, ax = plt.subplots(1, 2)
    #ax[0].plot(x, y_b1, color='black', zorder=-1)
    #ax[0].plot(x, y_t1, color='black', zorder=-1)
    #ax[1].plot(x, y_b2, color='black', zorder=-1)
    #ax[1].plot(x, y_t2, color='black', zorder=-1)
    #ax[0].scatter(x[0], y_b1[0], c='tab:orange', zorder=1)
    #ax[0].scatter(x[0], y_t1[0], c='tab:blue', zorder=1)
    #ax[0].scatter(x[-1], y_t1[-1], c='tab:orange', zorder=1)
    #ax[0].scatter(x[-1], y_b1[-1], c='tab:blue', zorder=1)
    #ax[1].scatter(x[0], y_b2[0], c='tab:orange', zorder=1)
    #ax[1].scatter(x[0], y_t2[0], c='tab:blue', zorder=1)
    #ax[1].scatter(x[-1], y_t2[-1], c='tab:orange', zorder=1)
    #ax[1].scatter(x[-1], y_b2[-1], c='tab:blue', zorder=1)

    #for i in range(2):
    #    ax[i].set_yticks([-1, 0, 1])
    #    ax[i].set_xticks([x[0], x[-1]])
    #    ax[i].set_xticklabels([r'$\Gamma$', 'X'])
    #    ax[i].axhline(0.0, color='red', alpha=0.3, linestyle='--')
    #    ax[i].set_ylabel(r'E-E$_f$ (eV)')
    #
    #plt.tight_layout()
    #plt.show()
    #exit()
    
#  Quantities common for all axes
    N = 100
    delta = 0.2
    x = np.linspace(0, 1, N) * np.pi
    font_size='large'
    
    ym = np.cos(x) / 2.0 - 0.5 - delta
    yp = np.cos(x) / 2.0 + 0.5 + delta
    
    #y3 = x * (ym[-1] - yp[0]) / x[-1] + yp[0]
    y3 = np.cos(x) * (yp[0] - ym[-1]) / 2.0 + (yp[0] + ym[-1]) / 2.0
    y4 = x * (yp[-1] - ym[0]) / x[-1] + ym[0]
    
    fig, ax = plt.subplots(figsize=(5.5, 10), nrows=4, ncols=2)
    irreps_GM = [r'$\bar \Gamma_9$', r'$\bar \Gamma_8$', r'$\bar \Gamma_9$', r'$\bar \Gamma_8$']
    irreps_A = [r'$\bar A_9$', r'$\bar A_9$', r'$\bar A_8$', r'$\bar A_8$']
    labels = [['(a)', '(b)'],['(c)', '(d)'],['(e)', '(f)'], ['(g)', '(h)']]
    for i,(irrep_GM, irrep_A, labels) in enumerate(zip(irreps_GM, irreps_A, labels)):
        fill_axes(ax[i,:], irrep_GM, irrep_A, labels)
    
    plt.tight_layout(pad=0.1)
    plt.show()



